Objective Scaling Ensemble Approach for Integer Linear Programming

The objective scaling ensemble approach is a novel two-phase heuristic for integer linear programming problems shown to be effective on a wide variety of integer linear programming problems. The technique identifies and aggregates multiple partial solutions to modify the problem formulation and significantly reduce the search space. An empirical analysis on publicly available benchmark problems demonstrate the efficacy of our approach by outperforming standard solution strategies implemented in modern optimization software.

==> rplotting.R <==
library(ggplot2)
library(reshape2)
library(reshape)
library(zoo)

??rename

# performance profile gap
performance_file_gap20150915 <- read.csv("/Users/naiyuwang/Google Drive/Scientific Projects/Finished/Integer Program Heuristics/Related Analysis/performance_file_gap20150915.txt")
pp<-performance_file_gap20150915

pp<-rename(pp, c(GRB="standard"))
head(pp)

ppM<-melt(pp,id.vars="tao")

ppM<-rename(ppM, c(variable="Method"))

head(ppM)
tail(ppM)


ggplot(data=ppM[ppM$tao<=10,], aes(x=tao, group=Method, y=value, color=Method, linetype = Method)) + 
      geom_line(size=1.25) + 
      xlab(expression(tau)) +
  ylab(expression(rho[X]^{t})) +
  theme_bw() +
  theme(axis.title.y=element_text(angle=0),
        axis.line = element_line(colour = "black"),
        panel.grid.major = element_blank(),
        panel.grid.minor = element_blank(),
        panel.border = element_blank(),
        panel.background = element_blank(),legend.key = element_blank()) 
  

#performance profile time
performance_file_gap20150915 <- read.csv("/Users/naiyuwang/Google Drive/Scientific Projects/Finished/Integer Program Heuristics/Related Analysis/performance_file_time20150915.txt")
pp<-performance_file_gap20150915

pp<-rename(pp, c(GRB="standard"))
head(pp)

ppM<-melt(pp,id.vars="tao")

ppM<-rename(ppM, c(variable="Method"))

head(ppM)
tail(ppM)


ggplot(data=ppM[ppM$tao<=10,], xlim=c(1,10),aes(x=tao, group=Method, y=value, color=Method, linetype = Method)) + 
  geom_line(size=1.25) + 
  xlab(expression(tau)) +
  ylab(expression(rho[X]^{t})) +
  theme_bw() +
  theme(axis.title.y=element_text(angle=0),
        axis.line = element_line(colour = "black"),
        panel.grid.major = element_blank(),
        panel.grid.minor = element_blank(),
        panel.border = element_blank(),
        panel.background = element_blank(),legend.key = element_blank()) 


pp <- ggplot(data=ppM, aes(x=tao, group=Method, y=value, color=Method, linetype = Method)) + 
  geom_line(size=1.25) + 
  xlab(expression(tau)) +
  ylab(expression(rho[X]^{t})) +
  theme_bw() +
  theme(axis.title.y=element_text(angle=0),
        axis.line = element_line(colour = "black"),
        panel.grid.major = element_blank(),
        panel.grid.minor = element_blank(),
        panel.border = element_blank(),
        panel.background = element_blank(),legend.key = element_blank()) 

pp + xlim(1,7000)

tail(ppM)







